When RL Meets Adaptive Speculative Training: A Unified Training-Serving System

Speculative decoding can significantly accelerate LLM serving, yet most deployments today disentangle speculator training from serving, treating speculator training as a standalone offline modeling problem. We show that this decoupled formulation introduces substantial deployment and adaptation lag: (1) high time-to-serve, since a speculator must be trained offline for a considerable period before deployment; (2) delayed utility feedback, since the true end-to-end decoding speedup is only known after training and cannot be inferred reliably from acceptance rate alone due to model-architecture and system-level overheads; and (3) domain-drift degradation, as the target model is repurposed to new domains and the speculator becomes stale and less effective. To address these issues, we present Aurora, a unified training-serving system that closes the loop by continuously learning a speculator directly from live inference traces. Aurora reframes online speculator learning as an asynchronous reinforcement-learning problem: accepted tokens provide positive feedback, while rejected speculator proposals provide implicit negative feedback that we exploit to improve sample efficiency. Our design integrates an SGLang-based inference server with an asynchronous training server, enabling hot-swapped speculator updates without service interruption. Crucially, Aurora supports day-0 deployment: a speculator can be served immediately and rapidly adapted to live traffic, improving system performance while providing immediate utility feedback. Across experiments, Aurora achieves a 1.5x day-0 speedup on recently released frontier models (e.g., MiniMax M2.1 229B and Qwen3-Coder-Next 80B). Aurora also adapts effectively to distribution shifts in user traffic, delivering an additional 1.25x speedup over a well-trained but static speculator on widely used models (e.g., Qwen3 and Llama3).

==> fig/result_version_6/plot_group7.py <==
#!/usr/bin/env python3
"""
From Scratch but Domain Shift (Qwen3-8B) - 绘图脚本

功能：
1. 计算 per-request throughput = (completion_tokens + prompt_tokens) / e2e_latency
2. 提取 spec_accept_length
3. 绘制趋势图（移动平均）

使用方法：
运行脚本：python3 plot_throughput_acc_len.py
"""

import re
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

# ============================================================================
# 设置matplotlib样式：大字体 + 高质量输出
# ============================================================================
plt.rcParams.update({
    # 字体设置
    'font.sans-serif': ['Arial Unicode MS', 'SimHei', 'DejaVu Sans'],
    'axes.unicode_minus': False,
    
    # 图形大小和质量
    'figure.figsize': (4, 4),
    'figure.dpi': 150,
    'savefig.dpi': 300,
    # "alpha":0.35,
    # 字体大小（增大以提高可读性）
    'font.size': 14,           # 基础字体
    'axes.titlesize': 18,      # 标题
    'axes.labelsize': 15,      # 坐标轴标签（再次放大）
    'xtick.labelsize': 18,     # x轴刻度（再次放大）
    'ytick.labelsize': 18,     # y轴刻度（再次放大）
    'legend.fontsize': 16,     # 图例（更大）
    
    # 线条和标记
    'lines.linewidth': 2.5,    # 线条粗细
    'lines.markersize': 8,     # 标记大小
})

# ============================================================================
# 配置区域
# ============================================================================

# 基础路径
BASE_PATH = Path('')  # 使用绝对路径时留空


# 配置字典：{显示名称: 日志文件名}
CONFIGS = {
    'BS4: Static': '/data/bobbie/Inference-Time-Training/slurm_logs/ttt_logs copy/Qwen3-8B/Qwen3-8B_rpc_merged_train_data_baseline_spec5_bs4/inference.log',
    'BS4: Aurora (Trained)': '/data/bobbie/Inference-Time-Training/slurm_logs/ttt_logs/Qwen3-8B/Qwen3-8B_rpc_merged_train_data_normal_spec5_ttt5_lr1e_5_NTP1_RKL_upd100_ploss1.0/inference.log',
     'BS12: Static': '/data/bobbie/Inference-Time-Training/slurm_logs/ttt_logs/Qwen3-8B/Qwen3-8B_rpc_merged_train_data_baseline_spec5/inference.log',
     'BS12: Aurora (Trained)': '/data/bobbie/Inference-Time-Training/slurm_logs/ttt_logs copy/Qwen3-8B/Qwen3-8B_rpc_merged_train_data_normal_spec5_ttt5_lr1e_5_NTP1_RKL_upd200_ploss1.0/inference.log',
}

# 颜色方案：色盲友好（Okabe-Ito 色板）
COLORS = [
     "#8E8E8E",  # 灰色 (Gray)
    "#B2E39C",    # green (green)
     "#81578D",  # purple (purple)
     "#85B8BE",
      "#8E8E8E",
    '#E69F00',  # 橙色 (Orange)
    '#56B4E9',  # 天蓝色 (Sky Blue)
    '#009E73',  # 蓝绿色 (Bluish Green)
    '#F0E442',  # 黄色 (Yellow)
    '#0072B2',  # 蓝色 (Blue)
    '#D55E00',  # 深橙色 (Vermillion)
    '#CC79A7',  # 粉紫色 (Reddish Purple)
    '#999999',  # 灰色 (Gray)
]

# 实验标题
TITLE_SUFFIX = 'Batch Size Ablation - BS4 (Qwen3-8B)'

# 图例位置
LEGEND_LOC_THROUGHPUT = 'upper center'  # throughput 图例放在下方中央
LEGEND_LOC_ACCEPT_LENGTH = 'upper right'
LEGEND_BBOX_THROUGHPUT = None #(0.5, 0.00)  # 居中，在 x 轴上方
LEGEND_BBOX_ACCEPT_LENGTH = (1.0, 0.3)

# 移动平均窗口大小
MOVING_AVERAGE_WINDOW_THROUGHPUT = 50 #500
MOVING_AVERAGE_WINDOW_ACCEPT_LENGTH = 50 #200

# y轴范围设置
YLIM_MAX_THROUGHPUT = 575

# 数据截断设置（可选，设置为 None 表示不截断）
MAX_REQUEST_NUMBER = 33500  # 只显示前 33500 个请求

# ============================================================================
# 以下代码无需修改
# ============================================================================
def moving_average(array, window=100):
    array = np.asarray(array, dtype=float)
    return np.array([
        np.mean(array[max(0, i - window + 1): i + 1])
        for i in range(len(array))
    ])
    
def parse_finish_line(line):
    """解析 Finish 行，提取 meta_info"""
    try:
        match = re.search(r"out=({.*})", line)
        if not match:
            return None
        out_dict = eval(match.group(1))
        meta_info = out_dict.get('meta_info', {})
        return meta_info
    except:
        return None

def parse_log_file(log_path):
    """解析日志文件，提取 throughput 和 accept length"""
    per_request_throughputs = []
    accept_lengths = []
    
    print(f"  正在读取: {log_path.name}")
    
    with open(log_path, 'r') as f:
        for line in f:
            if 'Finish:' not in line:
                continue
            
            meta_info = parse_finish_line(line)
            if not meta_info:
                continue
            
            finish_reason = meta_info.get('finish_reason', {})
            if finish_reason.get('type') == 'abort':
                continue
            
            prompt_tokens = meta_info.get('prompt_tokens', 0)
            completion_tokens = meta_info.get('completion_tokens', 0)
            e2e_latency = meta_info.get('e2e_latency', 0)
            accept_length = meta_info.get('spec_accept_length', 0)
            
            if e2e_latency > 0:
                total_tokens = prompt_tokens + completion_tokens
                throughput = total_tokens / e2e_latency
                per_request_throughputs.append(throughput)
                accept_lengths.append(accept_length)
    
    print(f"    提取到 {len(per_request_throughputs)} 个请求的数据")
    
    if per_request_throughputs:
        print(f"    Per-request throughput: 平均={np.mean(per_request_throughputs):.2f}, "
              f"P50={np.median(per_request_throughputs):.2f} token/s")
        print(f"    Accept length: 平均={np.mean(accept_lengths):.2f}, "
              f"P50={np.median(accept_lengths):.2f}")
    
    return per_request_throughputs, accept_lengths

def plot_per_request_throughput_trend(all_data, output_path):
    """绘制 per-request throughput 趋势图"""
    fig, ax = plt.subplots(figsize=(10, 5))
    
    # 第一遍：绘制所有曲线并收集最终值和曲线数据
    final_values = []
    all_curves = []  # 存储所有曲线的最右侧数据点
    
    for idx, (name, throughputs) in enumerate(all_data.items()):
        if not throughputs:
            continue
        
        # 截断数据到指定的请求数量
        if MAX_REQUEST_NUMBER is not None and len(throughputs) > MAX_REQUEST_NUMBER:
            throughputs = throughputs[:MAX_REQUEST_NUMBER]
        
        request_numbers = list(range(1, len(throughputs) + 1))
        
        window_size = min(MOVING_AVERAGE_WINDOW_THROUGHPUT, len(throughputs) // 10)
        if len(throughputs) > window_size and window_size > 0:
            moving_avg = np.convolve(throughputs, 
                                    np.ones(window_size)/window_size, 
                                    mode='valid')
            moving_avg_requests = request_numbers[window_size-1:]
        else:
            moving_avg = throughputs
            moving_avg_requests = request_numbers
        
        ax.plot(moving_avg_requests, moving_avg,
               label=f"{name}",
               color=COLORS[idx % len(COLORS)],
               linewidth=0.8,
               alpha=0.5)
        
        ax.plot(moving_avg_requests, moving_average(moving_avg),
               color=COLORS[idx % len(COLORS)],
               linewidth=2.0,
               alpha=1.0)    
           
        if moving_avg_requests:
            final_value = moving_avg[-1]
            final_values.append({
                'idx': idx,
                'name': name,
                'x': moving_avg_requests[-1],
                'y': final_value,
                'color': COLORS[idx % len(COLORS)]
            })
            
            # 收集曲线最右侧的一段数据（用于检测冲突）
            right_portion_length = min(len(moving_avg), max(50, len(moving_avg) // 20))
            all_curves.append({
                'y_values': moving_avg[-right_portion_length:],
                'x_values': moving_avg_requests[-right_portion_length:]
            })
    
        # 第二遍：简单放置标注，跟在曲线后面，只避免数值重合
    final_values.sort(key=lambda v: v['y'])
    
    min_spacing_pixels = 25  # 最小间距（像素）
    placed_y_values = []
    placed_offsets = []
    
    for i, val in enumerate(final_values):
        offset_pixels = 0
        y_value = val['y']
        
        # 检查与之前标注的间距
        for j, placed_y in enumerate(placed_y_values):
            placed_offset = placed_offsets[j]
            # 对于 throughput，检查数据坐标距离
            if abs(y_value - placed_y) < 20:  # 数据坐标中很近（throughput 值域较大）
                # 向上偏移以避免重叠
                offset_pixels = max(offset_pixels, placed_offset + min_spacing_pixels)
        
        placed_y_values.append(y_value)
        placed_offsets.append(offset_pixels)
        
        # ax.annotate(f'{val["y"]:.1f}',
        #            xy=(val['x'], val['y']),
        #            xytext=(5, offset_pixels),
        #            textcoords='offset points',
        #            fontsize=18,
        #            color=val['color'],
        #            fontweight='bold',
        #            ha='left')
    
    ax.set_xlabel('Request Number', fontweight='bold', labelpad=10)
    ax.set_ylabel('Per-Request Throughput (tokens/s)', fontweight='bold', labelpad=6)
    ax.set_ylim(bottom=225)  # 下限225，上限自适应
    ax.set_ylim(bottom=225)  #
    legend_kwargs = {'ncol': 2, 'loc': LEGEND_LOC_THROUGHPUT, 'framealpha': 0.95, 'edgecolor': 'black', 'fancybox': False}
    if LEGEND_BBOX_THROUGHPUT is not None:
        legend_kwargs['bbox_to_anchor'] = LEGEND_BBOX_THROUGHPUT
    ax.legend(**legend_kwargs)
    ax.grid(True, alpha=0.3, linestyle='--', linewidth=1)
    
    ax.xaxis.set_major_formatter(plt.FuncFormatter(lambda x, p: f'{int(x):,}'))
    
    xlim = ax.get_xlim()
    ax.set_xlim(xlim[0], xlim[1] * 1.02)
    
    plt.tight_layout()
    plt.savefig(output_path, dpi=300, bbox_inches='tight')
    print(f"\n✓ 保存图表: {output_path}")
    plt.close()

def plot_accept_length_trend(all_data, output_path):
    """绘制 accept length 趋势图"""
    fig, ax = plt.subplots(figsize=(10, 5))
    
    # 第一遍：绘制所有曲线并收集最终值和曲线数据
    final_values = []
    all_curves = []  # 存储所有曲线的最右侧数据点
    
    for idx, (name, accept_lengths) in enumerate(all_data.items()):
        if not accept_lengths:
            continue
        
        # 截断数据到指定的请求数量
        if MAX_REQUEST_NUMBER is not None and len(accept_lengths) > MAX_REQUEST_NUMBER:
            accept_lengths = accept_lengths[:MAX_REQUEST_NUMBER]
        
        request_numbers = list(range(1, len(accept_lengths) + 1))
        
        window_size = min(MOVING_AVERAGE_WINDOW_ACCEPT_LENGTH, len(accept_lengths) // 10)
        if len(accept_lengths) > window_size and window_size > 0:
            moving_avg = np.convolve(accept_lengths, 
                                    np.ones(window_size)/window_size, 
                                    mode='valid')
            moving_avg_requests = request_numbers[window_size-1:]
        else:
            moving_avg = accept_lengths
            moving_avg_requests = request_numbers
        
        ax.plot(moving_avg_requests, moving_avg,
               label=f"{name}",
               color=COLORS[idx % len(COLORS)],
               linewidth=0.8,
               alpha=0.5)
        
        ax.plot(moving_avg_requests, moving_average(moving_avg),
               color=COLORS[idx % len(COLORS)],
               linewidth=2.0,
               alpha=1.0)  
        
        # ax.set_ylim([0, 6])
        if moving_avg_requests:
            final_value = moving_avg[-1]
            final_values.append({
                'idx': idx,
                'name': name,
                'x': moving_avg_requests[-1],
                'y': final_value,
                'color': COLORS[idx % len(COLORS)]
            })
            
            # 收集曲线最右侧的一段数据（用于检测冲突）
            right_portion_length = min(len(moving_avg), max(50, len(moving_avg) // 20))
            all_curves.append({
                'y_values': moving_avg[-right_portion_length:],
                'x_values': moving_avg_requests[-right_portion_length:]
            })
    
        # 第二遍：简单放置标注，跟在曲线后面，只避免数值重合
    final_values.sort(key=lambda v: v['y'])
    
    min_spacing_pixels = 15  # 最小间距（像素）
    placed_y_values = []
    placed_offsets = []
    
    for i, val in enumerate(final_values):
        offset_pixels = 0
        y_value = val['y']
        
        # 检查与之前标注的间距
        for j, placed_y in enumerate(placed_y_values):
            placed_offset = placed_offsets[j]
            # 计算两个标注在屏幕上的大致距离
            # 简化：假设相邻的 y 值如果太近，就向上偏移
            if abs(y_value - placed_y) < 0.25:  # 数据坐标中很近
                # 向上偏移以避免重叠
                offset_pixels = max(offset_pixels, placed_offset + min_spacing_pixels)
        
        placed_y_values.append(y_value)
        placed_offsets.append(offset_pixels)
        
        ax.annotate(f'{val["y"]:.2f}',
                   xy=(val['x'], val['y']),
                   xytext=(5, offset_pixels),
                   textcoords='offset points',
                   fontsize=18,
                   color=val['color'],
                   fontweight='bold',
                   ha='left')
    
    ax.set_xlabel('Request Number', fontweight='bold', labelpad=10)
    ax.set_ylabel('Speculative Accept Length', fontweight='bold', labelpad=6)
    ax.set_ylim()
    
    # 不显示 legend（legend 显示在 throughput 图中）
    # legend_kwargs = {'loc': LEGEND_LOC_ACCEPT_LENGTH, 'framealpha': 0.95, 'edgecolor': 'black', 'fancybox': False}
    # if LEGEND_BBOX_ACCEPT_LENGTH is not None:
    #     legend_kwargs['bbox_to_anchor'] = LEGEND_BBOX_ACCEPT_LENGTH
    # ax.legend(**legend_kwargs)
    ax.grid(True, alpha=0.3, linestyle='--', linewidth=1)
    
    ax.xaxis.set_major_formatter(plt.FuncFormatter(lambda x, p: f'{int(x):,}'))
    
    xlim = ax.get_xlim()
    ax.set_xlim(xlim[0], xlim[1] * 1.02)
    
    plt.tight_layout()
    plt.savefig(output_path, dpi=300, bbox_inches='tight')
    print(f"✓ 保存图表: {output_path}")
    plt.close()

def main():
    print("="*80)
    print("Per-Request Throughput 和 Accept Length 分析")
    if TITLE_SUFFIX:
        print(f"实验: {TITLE_SUFFIX}")
    print("="*80)
    
    all_throughput_data = {}
    all_accept_length_data = {}
    
    for name, filename in CONFIGS.items():
        if BASE_PATH:
            log_path = BASE_PATH / filename
        else:
            log_path = Path(filename)
        
        if not log_path.exists():
            print(f"\n⚠ 文件不存在: {log_path}")
            continue
        
        print(f"\n处理配置: {name}")
        per_request_throughputs, accept_lengths = parse_log_file(log_path)
        all_throughput_data[name] = per_request_throughputs
        all_accept_length_data[name] = accept_lengths
    
    if not all_throughput_data:
        print("\n⚠ 未找到任何有效数据")
        return
    
    print("\n" + "="*80)
    print("生成图表...")
    print("="*80)
    
    # 生成输出文件名（基于 TITLE_SUFFIX）
    if TITLE_SUFFIX:
        # 清理文件名：移除或替换特殊字符
        prefix = TITLE_SUFFIX.lower()
        prefix = prefix.replace(':', '_')  # 冒号替换为下划线
        prefix = prefix.replace(' ', '_')  # 空格替换为下划线
        prefix = prefix.replace('(', '')   # 移除左括号
        prefix = prefix.replace(')', '')   # 移除右括号
        prefix = prefix.replace('-', '_')  # 破折号替换为下划线
        prefix = prefix.replace('__', '_') # 双下划线替换为单下划线
        throughput_filename = f'group4_batch_size_ablation__bs4_qwen3_8b_per_request_throughput_trend.png'
        accept_length_filename = f'group4_batch_size_ablation__bs4_qwen3_8b_accept_length_trend.png'
    else:
        throughput_filename = 'group4_batch_size_ablation__bs4_qwen3_8b_per_request_throughput_trend.png'
        accept_length_filename = 'group4_batch_size_ablation__bs4_qwen3_8b_accept_length_trend.png'
    
    # 生成 throughput 图
    throughput_path = Path(throughput_filename)
    plot_per_request_throughput_trend(all_throughput_data, throughput_path)
    
    # 生成 accept length 图
    accept_length_path = Path(accept_length_filename)
    plot_accept_length_trend(all_accept_length_data, accept_length_path)
    
    print("\n" + "="*80)
    print("✓ 所有图表生成完成！")
    print("="*80)
    print("\n生成的文件：")
    print(f"  - {throughput_filename}")
    print(f"  - {accept_length_filename}")

if __name__ == '__main__':
    main()

